Efficient and Robust Estimation of Linear Regression with Normal Errors

Linear regression with normally distributed errors - including particular cases such as ANOVA, Student's t-test or location-scale inference - is a widely used statistical procedure. In this case the ordinary least squares estimator possesses remarkable properties but is very sensitive to outliers. Several robust alternatives have been proposed, but there is still significant room for improvement. This paper thus proposes an original method of estimation that offers the best efficiency simultaneously in the absence and the presence of outliers, both for the estimation of the regression coefficients and the scale parameter. The approach first consists in broadening the normal assumption of the errors to a mixture of the normal and the filtered-log-Pareto (FLP), an original distribution designed to represent the outliers. The expectation-maximization (EM) algorithm is then adapted and we obtain the N-FLP estimators of the regression coefficients, the scale parameter and the proportion of outliers, along with probabilities of each observation being an outlier. The performance of the N-FLP estimators is compared with the best alternatives in an extensive Monte Carlo simulation. The paper demonstrates that this method of estimation can also be used for a complete robust inference, including confidence intervals, hypothesis testing and model selection.

==> Supplemental_Material_AppD_Efficient_and_Robust_Linear_Regression.R <==
#######################################################################
# This file contains the dataset and programming code for the article

# ``Efficient and Robust Estimation of Linear Regression with Normal Errors''. 
# In summary, we have

# 1) The R packages to upload
# 2) All the needed R functions
# 3) The programming code for each section in the paper

#######################################################################
# 1) The R packages to upload

require("MASS") # for MM, M, LMS, LTS estimators
require("robustbase") # for the S estimator
require("robust")  # for REWLS estimator

#######################################################################
# 2) All the needed R functions 

########
rho_of_tau <- function(tau) 2 * pnorm(tau) - 1
########
omega_of_tau <- function(tau){
   rho <- 2 * pnorm(tau) - 1
   1 / (rho + 2 * dnorm(tau) * tau * log(tau) / ((tau ^ 2 - 1) * log(tau) - 1)) 
}
########
tau_of_omega <- function(omega){
  omega <- apply(cbind(apply(cbind(omega), 1, max, 0.0)), 1, min, omega_of_tau(8.0))
  res <- function(omega){
    g <- function(tau) omega_of_tau(tau) - omega
    return(uniroot(g, c(1.699, 8.0), tol = 1e-12)$root)
  }
  return(apply(cbind(omega), 1, res))
}
########
lambda_of_tau <- function(tau) {
   omega <- omega_of_tau(tau)
   rho <-  2 * pnorm(tau) - 1
   return(2 / (1 - omega * rho) * omega * dnorm(tau) * tau * log(tau))
}
########
lambda_of_tau_omega <- function(tau, omega) {
   rho <-  2 * pnorm(tau) - 1
   return(2 / (1 - omega * rho) * omega * dnorm(tau) * tau * log(tau))
}
########
dFLP <- function(y, omega = 0.80, mu = 0.0, sigma = 1.0){
  # Filtered (double) Log-Pareto 
  # the non-normal component of the (double) Log-Pareto
  if (omega == 1) {density_FLP <- rep(0, length(y))} else
  {
   tau <- tau_of_omega(omega)
   lambda <- lambda_of_tau_omega(tau, omega)
   z <- abs(y - mu) / sigma
   indic_domain <- as.numeric(z > tau)
   z[indic_domain == 0] <- tau # to avoid NA
   density_FLP <- indic_domain * omega / sigma / (1 - omega) * 
         (dnorm(tau) * tau / z * (log(tau) / log(z)) ^ (lambda + 1) - dnorm(z))  
  } 
  return(density_FLP)
}
########
dNFLP <- function(y, omega = 0.80, mu = 0.0, sigma = 1.0, log = FALSE){
  if (omega == 1) {log_density_NFLP <- dnorm(y, mu, sigma, log = TRUE)} else
  {
   tau <- tau_of_omega(omega)
   lambda <- lambda_of_tau_omega(tau, omega)
   z <- abs(y - mu) / sigma
   indic_C <- as.numeric(z <= tau)
   log_density_C <- indic_C * dnorm(z, log = TRUE)
   z[indic_C == 1] <- tau  # to avoid NA
   log_density_T <- (1 - indic_C) * (dnorm(tau, log = TRUE) + 
      log(tau) - log(z) + (lambda + 1) * (log(log(tau)) - log(log(z))))
   log_density_NFLP <- log(omega) - log(sigma) + log_density_C + log_density_T                 
  } 
  return(if (log == FALSE) {exp(log_density_NFLP)} else {log_density_NFLP})
}
########
threshold <- function(omega){
  if (omega > 1 - 1e-12) res <- Inf else {
    omega <- max(1e-12, min(omega, 1 - 1e-12))
    g <- function(rr) omega * dnorm(rr, 0.0, 1.0) / dNFLP(rr, omega, 0.0, 1.0) - 0.5 
    res <- uniroot(g, c(2.466466, 8.0), tol = 1e-12)$root
  }
  return(res)
}
########
optim_NFLP_loc_sca <- function(y, omega = 0.80, mu = "Default", sigma = "Default", min_omega = 0.5){
    # y is a vector of length n
    # omega, mu, sigma are initial values to start the iteration process
    # require("robust") # for REWLS estimator if Default is used
    n <- length(y)
    if (mu == "Default" | sigma == "Default"){
        regREWLS <- summary(lmRob(y ~ 1, control = lmRob.control(final.alg = "Adaptive", mxr = 10000, mxf = 10000, mxs = 10000)))}
    if (mu == "Default") mu <- regREWLS$coef[,1]
    if (sigma == "Default") sigma <- regREWLS$sigma 
    err <- 1e+10 # arbitrary large value
    cpt <- 0
    omega0 <- omega; mu0 <- mu; sigma0 <- sigma
    while (err > 1e-09 & cpt < 500) {
      cpt <- cpt + 1
      if (omega == 1) Pi <- rep(1,n) else {
        Pi <- omega * dnorm(y, mu, sigma) / dNFLP(y, omega, mu, sigma)
        Pi <- apply(cbind(Pi), 1, min, 1) # to avoid numerical issue:1+1e-10
        omega <- mean(Pi)
        if (omega <= min_omega) {Pi <- rep(1,n); omega <- 1} 
      }
      mu <- sum(Pi * y) / sum(Pi) # location-scale case
      sigma <- sqrt(sum(Pi * (y - mu) ^ 2) / (sum(Pi) - 1))
      sigma <- max(sigma, 1e-09) # to avoid the degenerate case sigma = 0
      err <- max(abs(c(omega0 - omega, mu0 - mu, sigma0 - sigma)))
      omega0 <- omega; mu0 <- mu; sigma0 <- sigma
    }
    return(c(omega, mu, sigma))
  }
########
lm_NFLP_loc_sca <- function(y, nb_start = 10, omega = 0.80, mu = "Default", sigma = "Default", min_omega = 0.5, mu_to_test = 0.0){
  # y is a vector of length n
  # omega, mu, sigma are initial values to start the iteration process
  # require("robust") # for REWLS estimator if Default is used
  n <- length(y)
  if (mu == "Default" | sigma == "Default"){
      regREWLS <- summary(lmRob(y ~ 1, control = lmRob.control(final.alg = "Adaptive", mxr = 10000, mxf = 10000, mxs = 10000)))}
  if (mu == "Default") mu <- regREWLS$coef[,1]
  if (sigma == "Default") sigma <- regREWLS$sigma 
  list_sol <- optim_NFLP_loc_sca(y, omega, mu, sigma, min_omega)    
  if (nb_start > 1){
    for (i in 2:nb_start){
       list_sol <- rbind(list_sol, optim_NFLP_loc_sca(y, omega, rnorm(1, mu, sigma), sigma, min_omega))
    }
  }
  estim_norm <- lm(y ~ 1)
  estim_norm <- c(estim_norm$coef, summary(estim_norm)$sigma)
  list_sol <- rbind(c(1, estim_norm), list_sol)
  list_sol <- rbind(list_sol[!duplicated.matrix(round(cbind(list_sol[,1]),6), margin = 1),])
  list_sol <- rbind(list_sol[order(list_sol[,1]),])
  colnames(list_sol) <- c("omega", "mu", "sigma")
  rownames(list_sol)[c(1,nrow(list_sol))] <- c("Robust solution", "Normal solution")
  omega <- list_sol[1,1]
  mu <- list_sol[1,2]
  sigma <- list_sol[1,3]
  residual <- quantile(y - mu)
  names(residual)=c("Min","1Q","Median","3Q","Max")
  Pi <- as.vector(omega * dnorm(y,  mu, sigma) / dNFLP(y, omega, mu, sigma))
  mu_var <- sigma ^ 2 / sum(Pi)
  Std.Error <- sqrt(mu_var)
  t.value <- (mu - mu_to_test) / Std.Error
  degf <- omega * n - 1
  pvalue <- 2 * pt(abs(t.value),  degf, lower.tail = F)
  ci95_err <- qt(0.025, degf, low = F) * Std.Error
  ci95_lower <- mu - ci95_err
  ci95_upper <- mu + ci95_err
  ci95sigma_lower <- sigma * sqrt(degf / qchisq(0.025, degf, lower.tail = F))
  ci95sigma_upper <- sigma * sqrt(degf / qchisq(0.025, degf, lower.tail = T))
  return(list(
     list.solutions = list_sol, residuals = round(residual, 7),
     t.test = matrix(cbind(mu_to_test, mu, Std.Error, t.value, round(pvalue,8), ci95_lower, ci95_upper), 
         ncol = 7, dimnames = list("mu", 
         c("mu to test", "Estimate","Std. Error","t value","Pr(>|t|)", "CI95-lower", "CI95-upper"))),
       omega = omega, mu = mu, sigma = sigma, 
      CI95.sigma.lower = ci95sigma_lower, CI95.sigma.upper = ci95sigma_upper,
    degrees.freedom = degf, threshold.outlier = threshold(omega),
    out =  matrix(cbind((y - mu) / sigma, round(Pi, 8)), ncol = 2, 
    dimnames = list(NULL, c("std.resid", "prob.normal"))) 
   ))
}
########
optim_NFLP_reg <- function(y, x, intercept = 1, omega = 0.80, beta = "Default", sigma = "Default", min_omega = 0.5){
  # y is a vector of length n, representing the dependent variable
  # x is the matrix of the explanatory variables with n rows, each column represents a variable. No columns of 1 for the intercept. 
  # intercept = 1 if there is a constant in the model, intercept = 0 if regression through the origin
  # set x = NULL and intercept = 1 if no variables, for the location-scale model
  # omega, beta, sigma are initial values to start the iteration process
  # require("robust") # for REWLS estimator if Default is used
  n <- length(y)
  if (is.vector(x)) x <- matrix(x)
  if (intercept == 1 & is.null(x) == FALSE)
     {if (beta[1] == "Default" | sigma == "Default") regREWLS <- summary(lmRob(y ~ 1 + x, control = lmRob.control(final.alg = "Adaptive", mxr = 10000, mxf = 10000, mxs = 10000))); 
      x <- cbind(1, x)
     } else
     if (intercept == 0 & is.null(x) == FALSE)
         {if (beta[1] == "Default" | sigma == "Default") regREWLS <- summary(lmRob(y ~ 0 + x, control = lmRob.control(final.alg = "Adaptive", mxr = 10000, mxf = 10000, mxs = 10000)))
         } else
         if (intercept == 1 & is.null(x) == TRUE)
              {if (beta[1] == "Default" | sigma == "Default") regREWLS <- summary(lmRob(y ~ 1, control = lmRob.control(final.alg = "Adaptive", mxr = 10000, mxf = 10000, mxs = 10000)));
               x <- matrix(rep(1,n))
              } 
  if (beta[1] == "Default") beta <- regREWLS$coef[,1]
  if (sigma == "Default") sigma <- regREWLS$sigma 
  p <- ncol(x)
  err <- 1e+10 # arbitrary large value
  cpt <- 0
  mu <- x %*% beta # vector of size n
  omega0 <- omega; beta0 <- beta; sigma0 <- sigma
  while (err > 1e-09 & cpt < 500) {
    cpt <- cpt + 1
    if (omega == 1) Pi <- rep(1,n) else {
      Pi <- omega * dnorm(y, mu, sigma) / dNFLP(y, omega, mu, sigma)
      Pi <- apply(cbind(Pi), 1, min, 1) # to avoid numerical issue:1+1e-10
      omega <- mean(Pi)
      if (omega <= min_omega) {Pi <- rep(1,n); omega <- 1} # to avoid a majority of outliers 
    }
    DPi <- diag(Pi) 
    beta <- solve(t(x)%*%DPi%*%x)%*%t(x)%*%DPi%*%y
    mu <- x %*% beta
    sigma <- sqrt(sum(Pi * (y - mu) ^ 2) / (n * omega - p))
    sigma <- max(sigma, 1e-09) # to avoid the degenerate case sigma = 0
    err <- max(abs(c(omega0 - omega, beta0 - beta, sigma0 - sigma)))
    omega0 <- omega; beta0 <- beta; sigma0 <- sigma
  }
  return(c(omega, beta, sigma))
}
########
lm_NFLP <- function(y, x, intercept = 1, nb_start = 10, omega = 0.80, beta = "Default", sigma = "Default", min_omega = 0.5){
  # y is a vector of length n, representing the dependent variable
  # x is the matrix of the explanatory variables with n rows, each column represents a variable. No columns of 1 for the intercept. 
  # intercept = 1 if there is a constant in the model, intercept = 0 if regression through the origin
  # set x = NULL and intercept = 1 if no variables, for the location-scale model
  # omega, beta, sigma are initial values to start the iteration process
  # require("robust") # for REWLS estimator if Default is used
  n <- length(y)
  if (is.vector(x)) x <- matrix(x)
  if (intercept == 1 & is.null(x) == FALSE)
     {if (beta[1] == "Default" | sigma == "Default") regREWLS <- summary(lmRob(y ~ 1 + x, control = lmRob.control(final.alg = "Adaptive", mxr = 10000, mxf = 10000, mxs = 10000))) 
      estim_norm <- lm(y ~ 1 + x)
      xa <- cbind(1, x)
     } else
     if (intercept == 0 & is.null(x) == FALSE)
         {if (beta[1] == "Default" | sigma == "Default") regREWLS <- summary(lmRob(y ~ 0 + x, control = lmRob.control(final.alg = "Adaptive", mxr = 10000, mxf = 10000, mxs = 10000)))
          estim_norm <- lm(y ~ 0 + x)
          xa <- x
         } else
         if (intercept == 1 & is.null(x) == TRUE)
              {if (beta[1] == "Default" | sigma == "Default") regREWLS <- summary(lmRob(y ~ 1, control = lmRob.control(final.alg = "Adaptive", mxr = 10000, mxf = 10000, mxs = 10000))) 
               estim_norm <- lm(y ~ 1)
               xa <- matrix(rep(1,n))
              } 
  if (beta[1] == "Default") beta <- regREWLS$coef[,1]
  if (sigma == "Default") sigma <- regREWLS$sigma 
  p <- ncol(xa)
  list_sol <- optim_NFLP_reg(y, x, intercept, omega, beta, sigma, min_omega)    
  if (nb_start > 1){
    for (i in 2:nb_start){
       list_sol <- rbind(list_sol, optim_NFLP_reg(y, x, intercept, omega, rnorm(p, beta, sigma), sigma, min_omega))
    }
  }
  list_sol <- rbind(c(1, estim_norm$coef, summary(estim_norm)$sigma), list_sol)
  list_sol <- rbind(list_sol[!duplicated.matrix(round(cbind(list_sol[,1]),6), margin = 1),])
  list_sol <- rbind(list_sol[order(list_sol[,1]),])
  colnames(list_sol) <- c("omega", paste("beta",1:p, sep = ""), "sigma")
  rownames(list_sol)[c(1,nrow(list_sol))] <- c("Robust solution", "Normal solution")
  omega <- list_sol[1,1]
  beta <- list_sol[1,2:(p+1)]
  sigma <- list_sol[1,p+2]
  mu <- xa %*% beta
  residual <- quantile(y - mu)
  names(residual)=c("Min","1Q","Median","3Q","Max")
  Pi <- as.vector(omega * dnorm(y,  mu, sigma) / dNFLP(y, omega, mu, sigma))
  DPi <- diag(Pi) 
  beta_var <- solve(t(xa)%*%DPi%*%xa) * (sigma ^ 2)
  Std.Error <- sqrt(diag(beta_var))
  t.value <- beta / Std.Error
  degf <- omega * n - p
  pvalue <- 2 * pt(abs(t.value),  degf, lower.tail = F)
  ci95_err <- qt(0.025, degf, low = F) * Std.Error
  ci95_lower <- beta - ci95_err
  ci95_upper <- beta + ci95_err
  ci95sigma_lower <- sigma * sqrt(degf / qchisq(0.025, degf, lower.tail = F))
  ci95sigma_upper <- sigma * sqrt(degf / qchisq(0.025, degf, lower.tail = T))
  if (intercept == 0) {k <- 0;  mur <- 0}  else  {k <- 1;  mur <- sum(Pi * y) / sum(Pi)}
  degfr <- n * omega - k
  sigmar2 <- sum(Pi * (y - mur) ^ 2) / degfr
  sigmar <- sqrt(sigmar2)
  sser <- sigmar2 * degfr
  solution.r <- matrix(c(omega, mur, sigmar), nrow = 1)
  colnames(solution.r) <- c("omega", "beta1", "sigma")
  sse <- sigma ^ 2 * degf
  mse <- sse / degf
  ssb <- sser - sse
  if (p == k) 
  {
   msb <- 0 
   F_stat <- NA
   pvalF  <- NA
  } else
  {
   msb <- ssb / (p - k)
   F_stat <- msb / mse 
   pvalF <- pf(F_stat, p-k, degf, lower.tail = F)
  }
  anova.table <- rbind(c(p - k, p - k, ssb, msb), 
        c(p, degf, sse, mse),
        c(k, degfr, sser, sser / degfr)) 
  colnames(anova.table) <- c("Nb Param", "Df", "Sum Sq (SS)", "Mean Sq (MS)")
  rownames(anova.table) <- c("Difference between models", "Full model", 
               "Constant model (total)")
  r2 <- 1 - sse / sser
  r2_adj <- 1 - (sse / degf) / (sser / degfr)
  return(list(
     list.solutions = list_sol, residuals = round(residual, 7),
     t.test = matrix(cbind(beta, Std.Error, t.value, round(pvalue,8), ci95_lower, ci95_upper), 
         ncol = 6, dimnames = list(c(paste("beta",1:p, sep = "")), 
         c("Estimate","Std. Error","t value","Pr(>|t|)", "CI95-lower", "CI95-upper"))),
     omega = omega, betas = beta, sigma = sigma, 
      CI95.sigma.lower = ci95sigma_lower, CI95.sigma.upper = ci95sigma_upper,
     multiple.R.squared = r2,  adjusted.multiple.R.squared = r2_adj,
     solution.constant.model = solution.r,
    anova.table = anova.table, F.statistic = F_stat, F.test.p.value = pvalF, 
    threshold.outlier = threshold(omega),
    out = 
    matrix(cbind(y, mu, y - mu, (y - mu) / sigma, round(Pi, 8)), ncol = 5, 
    dimnames = list(NULL, c("y", "y.pred", "resid", "std.resid", "prob.normal"))) 
   ))
}
########
anova.rob <- function(y, nj, nb_start = 10, omega = 0.80, mu = "Default", sigma = "Default", min_omega = 0.5){
  # y s/b on the form: y <- c(y_{1,1},...,y_{n_1,1},...,y_{1,J},...,y_{n_J,J}), with J groups 
  # nj s/b on the form: nj <- c(n_1, ... , n_J) with J groups
  J <- length(nj)
  n <- sum(nj)
  group <- factor(rep(1:J, nj))
  x <- model.matrix(~ group)[1:n,-1] 
  if (mu[1] == "Default") beta <- "Default" else beta <- c(mu[1], mu[2:J] - mu[1])
  res <- lm_NFLP(y, x, intercept = 1, nb_start, omega, beta, sigma, min_omega)
  rn <- rownames(res$list.solutions)
  res$list.solutions <- cbind(res$list.solutions, matrix(res$list.solutions[,2] + res$list.solutions[,3:(J + 1)], ncol = J - 1))
  res$list.solutions <- matrix(res$list.solutions[,c(1, 2, (J + 3):(2 * J + 1), 3:(J + 2))], ncol = 2 * J + 1)
  colnames(res$list.solutions) <- c("omega", paste("mu", 1:J, sep = ""),  paste("mu", 2:J, " - mu1", sep = ""), "sigma")
  rownames(res$list.solutions) <- rn
  res$coefficients <- res$list.solutions[1, 2:(2 * J)]
  Std.error.mu <- sqrt(res$t.test[2:J,2] ^ 2 - res$t.test[1,2] ^ 2)
  t.value.mu <- res$coefficients[2:J] / Std.error.mu
  degf <- res$anova.table[2,2]
  p.value.mu <- 2 * pt(abs(t.value.mu),  degf, lower.tail = F)
  ci95_err.mu <- qt(0.025, degf, low = F) * Std.error.mu
  ci95_lower.mu <- res$coefficients[2:J] - ci95_err.mu
  ci95_upper.mu <- res$coefficients[2:J] + ci95_err.mu
  res$t.test <- rbind(res$t.test[1,],
    cbind(res$coefficients[2:J], Std.error.mu, t.value.mu, round(p.value.mu,8),
    ci95_lower.mu, ci95_upper.mu), res$t.test[2:J,])
  rownames(res$t.test) <- colnames(res$list.solutions)[2:(2*J)]
  rownames(res$anova.table) <- c("Treatment (Between groups)", "Error (Within groups)", "Total: Error (constant model)")
  res$anova.table <-   res$anova.table[,-1]
  res$out <- cbind(group, res$out)
  res <- res[c(1:4,17, 6:8,12:16)]
  return(res)
}
########
optim_NFLP_reg_simul <- function(y, x, omega, beta, sigma, min_omega, p){
  n <- length(y)
  err <- 1e+10 # arbitrary large value
  cpt <- 0
  mu <- x %*% beta # vector of size n
  omega0 <- omega; beta0 <- beta; sigma0 <- sigma
  while (err > 1e-09 & cpt < 500) {
    cpt <- cpt + 1
    if (omega == 1) Pi <- rep(1,n) else {
      Pi <- omega * dnorm(y, mu, sigma) / dNFLP(y, omega, mu, sigma)
      Pi <- apply(cbind(Pi), 1, min, 1) # to avoid numerical issue:1+1e-10
      omega <- mean(Pi)
      if (omega <= min_omega) {Pi <- rep(1,n); omega <- 1} # to avoid a majority of outliers 
    }
    DPi <- diag(Pi) 
    beta <- solve(t(x)%*%DPi%*%x)%*%t(x)%*%DPi%*%y
    mu <- x %*% beta
    sigma <- sqrt(sum(Pi * (y - mu) ^ 2) / (n * omega - p))
    sigma <- max(sigma, 1e-09) # to avoid the degenerate case sigma = 0
    err <- max(abs(c(omega0 - omega, beta0 - beta, sigma0 - sigma)))
    omega0 <- omega; beta0 <- beta; sigma0 <- sigma
  }
  return(c(omega, beta, sigma))
}
########
lm_NFLP_simul <- function(y, x, nb_start, omega, beta, sigma, min_omega){
  if (is.vector(x)) x <- matrix(x)
  xa <- cbind(1, x)
  p <- ncol(xa)
  list_sol <- optim_NFLP_reg_simul(y, xa, omega, beta, sigma, min_omega, p)    
  for (i in 2:nb_start){
     list_sol <- rbind(list_sol, optim_NFLP_reg_simul(y, xa, omega, rnorm(p, beta, sigma), sigma, min_omega, p))
  }
  sol <- rbind(list_sol[(order(list_sol[,1]))[1],])
  omega <- sol[1,1]
  beta <- sol[1,2:(p+1)]
  sigma <- sol[1,p+2]
  return(list(omega = omega, beta = beta, sigma = sigma))
}
########
reg_OLS <- function(y, x){
   reg <- lm(y ~ 1 + x)
   return(list(beta = reg$coef, sigma = summary(reg)$sigma))
}
reg_MM <- function(y, x){
   reg <- summary(rlm(y ~ 1 + x, method = "MM", psi = psi.bisquare, maxit = 10000)) 
   return(list(beta = reg$coef[,1], sigma = reg$sigma))
}
reg_M <- function(y, x){
   reg <- summary(rlm(y ~ 1 + x,  method= "M", psi = psi.bisquare, maxit = 10000)) # influence or psi function : Tukey's bisquare,  c=4.685
   return(list(beta = reg$coef[,1], sigma = reg$sigma))
}
reg_REWLS <- function(y, x){
   reg <- summary(lmRob(y ~ 1 + x, control = lmRob.control(final.alg = "Adaptive", mxr = 10000, mxf = 10000, mxs = 10000)))
   return(list(beta = reg$coef[,1], sigma = reg$sigma))
}
reg_S <- function(y, x){
   reg <- lmrob.S(y = y, cbind(1, x), control = lmrob.control(nRes = 20, k.max = 5000, max.it = 5000, maxit.scale = 5000))
   return(list(beta = reg$coef, sigma = reg$scale))
}
reg_LMS <- function(y, x){
   reg <- lqs(y ~ x, method = "lms")
   return(list(beta = reg$coef, sigma = reg$scale[2]))
}
reg_LTS <- function(y, x){
   reg <- lqs(y ~ x, method = "lts")
   return(list(beta = reg$coef, sigma = reg$scale[2]))
}
reg_NFLP <- function(y, x, beta, sigma){
   reg <- lm_NFLP_simul(y, x, nb_start = 10, omega = 0.80, beta, sigma, min_omega = 0.50)
   return(list(beta = reg$beta, sigma = reg$sigma, omega = reg$omega))
}
dist_beta <- function(beta_est, x, beta_true = c(0, 0), sigma_true = 1){
  # beta_est and beta_true are vectors of length p 
  # x is the matrix of the explanatory variables with n rows, each column represents a variable. No columns of 1 for the intercept. 
  beta_est <- matrix(beta_est, ncol = 1)  
  beta_true <- matrix(beta_true, ncol = 1)  
  n <- nrow(x)
  xa <- cbind(1, x)  
  var_beta_inv <- t(xa) %*% xa / n / sigma_true ^ 2 
  dist <- sqrt(t(beta_est - beta_true) %*% var_beta_inv %*% (beta_est - beta_true))
  return(dist)
}
dist_beta2 <- function(beta_est, x, beta_true = c(0, 0), sigma_true = 1){
  # equivalent to the function dist_beta
  # beta_est and beta_true are vectors of length p 
  # x is the matrix of the explanatory variables with n rows, each column represents a variable. No columns of 1 for the intercept. 
  beta_est <- matrix(beta_est, ncol = 1)  
  beta_true <- matrix(beta_true, ncol = 1)  
  xa <- cbind(1, x)  
  mu_est <- xa %*% beta_est
  mu_true <- xa %*% beta_true
  dist <- sqrt(mean((mu_est - mu_true) ^ 2)) / sigma_true
  return(dist)
}

#######################################################################
# 3) The programming code for each section in the paper

######## Section 2: FLP-contaminated normal distribution

# Computation of values of tau, lambda, rho for different omegas

omega <- 0.0
tau <- tau_of_omega(omega); tau
lambda <- lambda_of_tau(tau); lambda
rho <- rho_of_tau(tau); rho

omega <- 0.90
tau <- tau_of_omega(omega); tau
lambda <- lambda_of_tau(tau); lambda
rho <- rho_of_tau(tau); rho

omega <- 0.95
tau <- tau_of_omega(omega); tau
lambda <- lambda_of_tau(tau); lambda
rho <- rho_of_tau(tau); rho

omega <- 0.9999999999999999
tau <- tau_of_omega(omega); tau
lambda <- lambda_of_tau(tau); lambda
rho <- rho_of_tau(tau); rho

##### Figure 1: N-FLP as a mixture of a N and FLP

# pdf("plot_mixture_normal_FLP.pdf")

par(mfrow=c(1,1))
par(cex = 1.25)
par(cex.main = 1)

mu <- 0.0; sigma <- 1.0; omega <- 0.90
tau <- tau_of_omega(omega); tau
rho <- rho_of_tau(tau); rho
lambda <- lambda_of_tau(tau); lambda
dy <- 0.001
y <- seq(-10.0, 10.0, dy) 
f_FLP <- dFLP(y, omega, mu, sigma)
f_NFLP <- dNFLP(y, omega, mu, sigma)
plot(y, dnorm(y, mu, sigma), type='l', ylim = c(0, 0.4), ylab="Densities evaluated at y", 
      col = 'red', lwd = 2, axes = F)
lines(y, f_NFLP, col = 'darkviolet', lwd = 2)
lines(y, f_FLP, col = 'blue', lwd = 2)
title(main="Mixture (purple) of a normal (red) and a FLP (blue)")
axis(1, at = seq(-10.0, 10.0, 2.0))
axis(2, at = seq(0.0, 0.4, 0.05))
box()

dev.off()

######## Section 3.3: Outlier detection

threshold(0.0)
threshold(0.5)
threshold(0.8)
threshold(0.95)
threshold(0.999999999999)

######## Section 4: Example

####### The dataset used in Section 4 of the paper

# y: Weight (in pounds) of elite triathletes 
y <- c(110,115,123,121,131,116,110,132, 97,121,145,
       151,150,154,132,157,137,167,148,143,143,161) 

# x2: Height (in inches) of elite triathletes
x2 <- c(63.0,64.6,66.1,66.9,66.9,64.6,62.2,69.3,61.0,67.3,68.0,
        68.9,71.7,72.4,66.9,74.0,68.9,75.2,69.3,68.9,70.5,80.5)

# x3: Gender, coded as 0 for female and 1 for male
x3 <- c(0,0,0,0,0,0,0,0,0,0,0,
        1,1,1,1,1,1,1,1,1,1,1)

######## Figure 2: Data for elite triathletes

# First define the variables, see above 1) The dataset used in Section 4 of the paper

# pdf("Data_triathletes.pdf")

par(mfrow=c(1,1))
par(cex = 1.4)
par(cex.main = 1)

plot(x2[-c(11,22)], y[-c(11,22)], col = ifelse(x3[-c(11,22)]==0, "red", "blue"),
    xlim = c(60, 81), pch = 18, cex = 1.5,
    main = "Data for female (red) and\n male (blue) elite triathletes",
    ylab = "Weight (lb)", xlab = "Height (in)")
points(x2[11], y[11], col = "red", pch = 19, cex = 1.5) 
points(x2[11], y[11], col = "black", pch = 1, cex = 1.5, lwd = 3) 
points(x2[22], y[22], col = "blue", pch = 19, cex = 1.5) 
points(x2[22], y[22], col = "black", pch = 1, cex = 1.5, lwd = 3) 

dev.off()

## Analysis p=1 location-scale model

# female weight
reg <- lm_NFLP_loc_sca(y[x3==0]); reg
reg$list.solutions

# male weight
reg <- lm_NFLP_loc_sca(y[x3==1]); reg
reg$list.solutions

# female height
reg <- lm_NFLP_loc_sca(x2[x3==0]); reg
reg$list.solutions

# male height
reg <- lm_NFLP_loc_sca(x2[x3==1]); reg
reg$list.solutions
round(1 - reg$out[,2], 4) # probability to be an outlier
reg$t.test[,6:7] # 95% CI for mu
c(reg$CI95.sigma.lower, reg$CI95.sigma.upper) # 95% CI for sigma
reg$degrees.freedom # Degrees of freedom
qt(0.025, reg$degrees.freedom, low = F) # Student quantile
qchisq(0.025, reg$degrees.freedom, lower.tail = F) # F quantile
qchisq(0.025, reg$degrees.freedom, lower.tail = T) # F quantile

## Analysis p=2 simple linear regression

reg <- lm_NFLP(y[x3==0], x2[x3==0]); reg
reg$list.solutions
reg$multiple.R.squared ^ .5  # robust coefficient of correlation
cor(x2[x3==0], y[x3==0]) # non robust coefficient of correlation

reg <- lm_NFLP(y[x3==1], x2[x3==1]); reg
reg$list.solutions
reg$threshold.outlier  ## equivalent to: threshold(reg$omega)

## Analysis p=3 multiple linear regression

reg <- lm_NFLP(y, cbind(x2, x3, x2 * x3)); reg
reg$list.solutions
round(1 - reg$out[,5], 4) # probability to be an outlier
reg$list.solutions
reg$t.test[4,]
reg$anova.table[2,2]  # degrees of freedom

reg <- lm_NFLP(y, cbind(x2, x3)); reg
reg$list.solutions
reg$multiple.R.squared
reg$adjusted.multiple.R.squared

summary(lm(y~ 1 + cbind(x2, x3)))$r.square
summary(lm(y~ 1 + cbind(x2, x3)))$adj.r.square

### t-test

# BMI : Body Mass Index
bmi <- y / x2 ^ 2 *  0.45359237 / (2.54 / 100) ^ 2; bmi

ano <- anova.rob(bmi, nj = c(11, 11)); ano
ano$list.solutions
sum(ano$out[1:11,6]) 
sum(ano$out[12:22,6])
ano$t.test[3,]
ano$anova.table[2,1]  # degrees of freedom

ano <- anova.rob(bmi, nj = c(11, 11), omega = 1); ano  # non-robust solution
ano$list.solutions
ano$t.test[3,]

######## Section 5: Monte Carlo study

####### Efficiency

p <- 2
n <- 50 
n <- 100
n <- 200
n <- 500
nb_sim <- 100000

dist_beta_mat <- dist_sigma_mat <- matrix(rep(NA, nb_sim * 8), nrow = nb_sim)
colnames(dist_beta_mat) <- colnames(dist_sigma_mat) <- c("OLS", "M", "S", "LMS", "LTS", "MM", "REWLS", "NFLP")

for (i in 1:nb_sim){
   x <- matrix(rnorm(n * (p - 1)), nrow = n)
   y <- rnorm(n)
   print(i)
   reg <- reg_OLS(y, x); j <- 1
    dist_beta_mat[i, j] <- dist_beta(reg$beta, x)
    dist_sigma_mat[i, j] <- abs(log(reg$sigma))
   reg <- reg_M(y, x); j <- 2
    dist_beta_mat[i, j] <- dist_beta(reg$beta, x)
    dist_sigma_mat[i, j] <- abs(log(reg$sigma))
   reg <- reg_S(y, x); j <- 3
    dist_beta_mat[i, j] <- dist_beta(reg$beta, x)
    dist_sigma_mat[i, j] <- abs(log(reg$sigma))
   reg <- reg_LMS(y, x); j <- 4
    dist_beta_mat[i, j] <- dist_beta(reg$beta, x)
    dist_sigma_mat[i, j] <- abs(log(reg$sigma))
   reg <- reg_LTS(y, x); j <- 5
    dist_beta_mat[i, j] <- dist_beta(reg$beta, x)
    dist_sigma_mat[i, j] <- abs(log(reg$sigma))
   reg <- reg_MM(y, x); j <- 6
    dist_beta_mat[i, j] <- dist_beta(reg$beta, x)
    dist_sigma_mat[i, j] <- abs(log(reg$sigma))
   reg <- regREWLS <- reg_REWLS(y, x); j <- 7
    dist_beta_mat[i, j] <- dist_beta(reg$beta, x)
    dist_sigma_mat[i, j] <- abs(log(reg$sigma))
   reg <- reg_NFLP(y, x, regREWLS$beta, regREWLS$sigma); j <- 8
    dist_beta_mat[i, j] <- dist_beta(reg$beta, x)
    dist_sigma_mat[i, j] <- abs(log(reg$sigma))
}

esp_dist_beta_50 <- apply(dist_beta_mat, 2, mean)
esp_dist_sigma_50 <- apply(dist_sigma_mat, 2, mean)
esp_dist_beta_100 <- apply(dist_beta_mat, 2, mean)
esp_dist_sigma_100 <- apply(dist_sigma_mat, 2, mean)
esp_dist_beta_200 <- apply(dist_beta_mat, 2, mean)
esp_dist_sigma_200 <- apply(dist_sigma_mat, 2, mean)
esp_dist_beta_500 <- apply(dist_beta_mat, 2, mean)
esp_dist_sigma_500 <- apply(dist_sigma_mat, 2, mean)

# Results of 100,000 simulations 
esp_dist_beta_50   <- c(0.177101698542, 0.182963537533, 0.319689605931, 0.421745212026, 
                        0.432712419252, 0.182528926354, 0.190714405639, 0.178704239747) 
esp_dist_sigma_50 <- c(0.0820391333333, 0.136366496870, 0.113338719748, 0.200759945709,
                       0.1535454641783, 0.113352728935, 0.117510821221, 0.087377321830) 
esp_dist_beta_100  <- c(0.124972094055, 0.128598678340, 0.231688189352, 0.324105766673, 
                        0.341687008337, 0.128470214903, 0.132021388537, 0.125514674968) 
esp_dist_sigma_100 <- c(0.0573170005314, 0.0946556191178, 0.0781675190834, 0.1196919529499,
                        0.0981277826458, 0.0781798155885, 0.0806990478387, 0.0596353252695) 
esp_dist_beta_200  <- c(0.0887675611202, 0.0912813289573, 0.1652954811644, 0.2500703263451, 
                        0.2662919843478, 0.0912511827928, 0.0929533932907, 0.0889990082711)
esp_dist_sigma_200 <- c(0.0401952970702, 0.0664305528881, 0.0548552736896, 0.0813417160056, 
                        0.0688718581811, 0.0548665674934, 0.0565080849083, 0.0413640540424) 
esp_dist_beta_500  <- c(0.0558931074137, 0.0574082640037, 0.1047571979766, 0.1804920770536, 
                        0.1857004338776, 0.0574017844168, 0.0581340398695, 0.0559577834147)
esp_dist_sigma_500  <- c(0.0251783625866, 0.0414626052124, 0.0342256999707, 0.0579873030451, 
                         0.0500347870828, 0.0342337781388, 0.0351849533227, 0.0256455678817)
    
# Computation of efficiency
eff_beta_50 <- (esp_dist_beta_50[1] / esp_dist_beta_50) ^ 2
eff_beta_100 <- (esp_dist_beta_100[1] / esp_dist_beta_100) ^ 2
eff_beta_200 <- (esp_dist_beta_200[1] / esp_dist_beta_200) ^ 2
eff_beta_500 <- (esp_dist_beta_500[1] / esp_dist_beta_500) ^ 2
eff_sigma_50 <- (esp_dist_sigma_50[1] / esp_dist_sigma_50) ^ 2
eff_sigma_100 <- (esp_dist_sigma_100[1] / esp_dist_sigma_100) ^ 2
eff_sigma_200 <- (esp_dist_sigma_200[1] / esp_dist_sigma_200) ^ 2
eff_sigma_500 <- (esp_dist_sigma_500[1] / esp_dist_sigma_500) ^ 2

eff_tab <- cbind(eff_beta_50, eff_beta_100, eff_beta_200, eff_beta_500, 
                 eff_sigma_50, eff_sigma_100, eff_sigma_200, eff_sigma_500)
rownames(eff_tab) <- c("OLS", "M", "S", "LMS", "LTS", "MM", "REWLS", "NFLP")
eff_tab <- eff_tab[c(1, 8, 6, 2, 7, 3, 4, 5),] # ordering by their performances
round(eff_tab, 3)

      eff_beta_50 eff_beta_100 eff_beta_200 eff_beta_500 eff_sigma_50 eff_sigma_100 eff_sigma_200 eff_sigma_500
OLS         1.000        1.000        1.000        1.000        1.000         1.000         1.000         1.000
NFLP        0.982        0.991        0.995        0.998        0.882         0.924         0.944         0.964
MM          0.941        0.946        0.946        0.948        0.524         0.537         0.537         0.541
M           0.937        0.944        0.946        0.948        0.362         0.367         0.366         0.369
REWLS       0.862        0.896        0.912        0.924        0.487         0.504         0.506         0.512
S           0.307        0.291        0.288        0.285        0.524         0.538         0.537         0.541
LMS         0.176        0.149        0.126        0.096        0.167         0.229         0.244         0.189
LTS         0.168        0.134        0.111        0.091        0.285         0.341         0.341         0.253

####### Probabilities, under the model with Gaussian errors, that the NFLP (for $\betab$ and $\sigma$) 
######## and REWLS (for $\betab$ only) estimators are identical to those of the OLS.

p <- 2
p <- 5
n <- 50 
n <- 100
n <- 200
n <- 500
nb_sim <- 100000

paramOLS <-  paramREWLS  <- matrix(rep(NA, nb_sim * (p + 1)), nrow = nb_sim)
paramNFLP  <- matrix(rep(NA, nb_sim * (p + 2)), nrow = nb_sim)

for (i in 1:nb_sim){
   x <- matrix(rnorm(n * (p - 1)), nrow = n)
   y <- rnorm(n)
   print(i)
   reg <- reg_OLS(y, x)
   paramOLS[i,] <- c(reg$beta, reg$sigma)
   reg  <- regREWLS <- reg_REWLS(y, x)
   paramREWLS[i,] <- c(reg$beta, reg$sigma)
   reg <- reg_NFLP(y, x, regREWLS$beta, regREWLS$sigma)
   paramNFLP[i,] <- c(reg$beta, reg$sigma, reg$omega)
}

mean(abs(paramOLS[,1:p] - paramREWLS[,1:p]) < 1e-08)

mean(abs(paramOLS[,1:p] - paramNFLP[,1:p]) < 1e-08)
mean(abs(paramOLS - paramNFLP[,1:(p+1)]) < 1e-08)
mean(paramNFLP[,(p+2)] > 1 - 1e-08)

###########
# p = 2, n = 50
1] 0.25451 # REWLS
[1] 0.91643 # NFLP
###########
# p = 2, n = 100
1] 0.1173 # REWLS
[1] 0.89831 # NFLP
###########
# p = 2, n = 200
[1] 0.02704 # REWLS
[1] 0.88103 # NFLP
###########
# p = 5, n = 50
0.096716  # REWLS
0.92015  # NFLP
###########
# p = 5, n = 100
0.04639  # REWLS
0.90893  # NFLP
###########
# p = 5, n = 200
0.010954  # REWLS
0.88724  # NFLP
###########

###### Scenarios with outliers

n <- 50
p <- 2

x0 <- 1.0  # low-leverage outliers
#x0 <- 10.0 # high-leverage outliers

k_perc <- 0.02
#k_perc <- 0.04
#k_perc <- 0.10
#k_perc <- 0.20
#k_perc <- 0.30
#k_perc <- 0.40

nb_out <- k_perc * n; nb_out

y_max <- 7.2  # low2
#y_max <- 7.5  # low4
#y_max <- 7.8  # low10
#y_max <- 12.0 # low20
#y_max <- 15.0 # low30
#y_max <- 42.0 # low40

#y_max <- 14.1 # high2
#y_max <- 15.0 # high4
#y_max <- 25.2 # high10
#y_max <- 40.2 # high10
#y_max <- 80.1 # high10

y0 <- round(seq(0.0, y_max, length.out = 31), 4); y0

nb_sim <- 10000

dist_betaOLS <- dist_betaM <- dist_betaS <- dist_betaLMS <- 
   dist_betaLTS <- dist_betaMM <- dist_betaREWLS <- dist_betaNFLP <-  
   matrix(rep(NA, 31 * nb_sim), nrow = nb_sim)

dist_sigmaOLS <- dist_sigmaM <- dist_sigmaS <- dist_sigmaLMS <- 
   dist_sigmaLTS <- dist_sigmaMM <- dist_sigmaREWLS <- dist_sigmaNFLP <-  
   matrix(rep(NA, 31 * nb_sim), nrow = nb_sim)

for (i in 1:nb_sim){
  x <- matrix(rnorm(n * (p - 1)), nrow = n)
  x[1:nb_out, 1] <- x0  
  ynorm <- rnorm(n - nb_out, 0.0, 1.0)
  print(i)
  for (j in 1:31){
   y <- c(rep(y0[j], nb_out), ynorm)
   reg <- reg_OLS(y, x)
   dist_betaOLS[i, j] <- dist_beta(reg$beta, x)
   dist_sigmaOLS[i, j] <- abs(log(reg$sigma))
   reg <- reg_M(y, x)
   dist_betaM[i, j] <- dist_beta(reg$beta, x)
   dist_sigmaM[i, j] <- abs(log(reg$sigma))
   reg <- reg_S(y, x)
   dist_betaS[i, j] <- dist_beta(reg$beta, x)
   dist_sigmaS[i, j] <- abs(log(reg$sigma))
   reg <- reg_LMS(y, x)
   dist_betaLMS[i, j] <- dist_beta(reg$beta, x)
   dist_sigmaLMS[i, j] <- abs(log(reg$sigma))
   reg <- reg_LTS(y, x)
   dist_betaLTS[i, j] <- dist_beta(reg$beta, x)
   dist_sigmaLTS[i, j] <- abs(log(reg$sigma))
   reg <- reg_MM(y, x)
   dist_betaMM[i, j] <- dist_beta(reg$beta, x)
   dist_sigmaMM[i, j] <- abs(log(reg$sigma))
   reg <- regREWLS <- reg_REWLS(y, x)
   dist_betaREWLS[i, j] <- dist_beta(reg$beta, x)
   dist_sigmaREWLS[i, j] <- abs(log(reg$sigma))
   reg <- reg_NFLP(y, x, regREWLS$beta, regREWLS$sigma)
   dist_betaNFLP[i, j] <- dist_beta(reg$beta, x)
   dist_sigmaNFLP[i, j] <- abs(log(reg$sigma))
}}

esp_dist_beta <- cbind(y0, apply(dist_betaOLS, 2, mean), apply(dist_betaM, 2, mean), 
                 apply(dist_betaS, 2, mean), apply(dist_betaLMS, 2, mean), apply(dist_betaLTS, 2, mean), 
                 apply(dist_betaMM, 2, mean), apply(dist_betaREWLS, 2, mean), apply(dist_betaNFLP, 2, mean))

esp_dist_sigma <- cbind(y0, apply(dist_sigmaOLS, 2, mean), apply(dist_sigmaM, 2, mean), 
                 apply(dist_sigmaS, 2, mean), apply(dist_sigmaLMS, 2, mean), apply(dist_sigmaLTS, 2, mean), 
                 apply(dist_sigmaMM, 2, mean), apply(dist_sigmaREWLS, 2, mean), apply(dist_sigmaNFLP, 2, mean))

colnames(esp_dist_beta) <- c("Y", "OLS", "M", "S", "LMS", "LTS", "MM", "REWLS", "NFLP")
colnames(esp_dist_sigma) <- c("Y", "OLS", "M", "S", "LMS", "LTS", "MM", "REWLS", "NFLP")

esp_dist_beta
esp_dist_sigma

#save(esp_dist_beta, file = "esp_dist_beta_low2.RData")
#save(esp_dist_sigma, file = "esp_dist_sigma_low2.RData")
#save(esp_dist_beta, file = "esp_dist_beta_low4.RData")
#save(esp_dist_sigma, file = "esp_dist_sigma_low4.RData")
#save(esp_dist_beta, file = "esp_dist_beta_low10.RData")
#save(esp_dist_sigma, file = "esp_dist_sigma_low10.RData")
#save(esp_dist_beta, file = "esp_dist_beta_low20.RData")
#save(esp_dist_sigma, file = "esp_dist_sigma_low20.RData")
#save(esp_dist_beta, file = "esp_dist_beta_low30.RData")
#save(esp_dist_sigma, file = "esp_dist_sigma_low30.RData")
#save(esp_dist_beta, file = "esp_dist_beta_low40.RData")
#save(esp_dist_sigma, file = "esp_dist_sigma_low40.RData")

#save(esp_dist_beta, file = "esp_dist_beta_high2.RData")
#save(esp_dist_sigma, file = "esp_dist_sigma_high2.RData")
#save(esp_dist_beta, file = "esp_dist_beta_high4.RData")
#save(esp_dist_sigma, file = "esp_dist_sigma_high4.RData")
#save(esp_dist_beta, file = "esp_dist_beta_high10.RData")
#save(esp_dist_sigma, file = "esp_dist_sigma_high10.RData")
#save(esp_dist_beta, file = "esp_dist_beta_high20.RData")
#save(esp_dist_sigma, file = "esp_dist_sigma_high20.RData")
#save(esp_dist_beta, file = "esp_dist_beta_high30.RData")
#save(esp_dist_sigma, file = "esp_dist_sigma_high30.RData")

########################
###### beta: 2% low-leverage outliers
load(file = "esp_dist_beta_low2.RData")
main_title <- "Performance for the estimation of beta\n 2% low-leverage outliers"
aj <- c(0.0002, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0)
pos_legend <- "topleft"
file_title <- "plot_beta_low2p.pdf"

 NFLP REWLS    MM     S   LMS   LTS     M   OLS 
0.184 0.193 0.185 0.318 0.421 0.431 0.186 0.204 

###### beta: 4% low-leverage outliers
load(file = "esp_dist_beta_low4.RData")
main_title <- "Performance for the estimation of beta\n 4% low-leverage outliers"
aj <- c(0.002, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0)
pos_legend <- "topright"
file_title <- "plot_beta_low4p.pdf"

 NFLP REWLS    MM     S   LMS   LTS     M   OLS 
0.195 0.197 0.192 0.316 0.425 0.435 0.192 0.278 

###### beta: 10% low-leverage outliers
load(file = "esp_dist_beta_low10.RData")
main_title <- "Performance for the estimation of beta\n 10% low-leverage outliers"
aj <- c(0.008, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0)
pos_legend <- "topleft"
file_title <- "plot_beta_low10p.pdf"

 NFLP REWLS    MM     S   LMS   LTS     M   OLS 
0.253 0.237 0.248 0.331 0.451 0.461 0.247 0.570 

###### beta: 20% low-leverage outliers
load(file = "esp_dist_beta_low20.RData")
main_title <- "Performance for the estimation of beta\n 20% low-leverage outliers"
aj <- c(0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0)
pos_legend <- "topleft"
file_title <- "plot_beta_low20p.pdf"

 NFLP REWLS    MM     S   LMS   LTS     M   OLS 
0.318 0.325 0.405 0.405 0.547 0.595 0.589 1.579 

###### beta: 30% low-leverage outliers
load(file = "esp_dist_beta_low30.RData")
main_title <- "Performance for the estimation of beta\n 30% low-leverage outliers"
aj <- c(0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0)
pos_legend <- "topleft"
file_title <- "plot_beta_low30p.pdf"

 NFLP REWLS    MM     S   LMS   LTS     M   OLS 
0.490 0.639 0.929 0.793 1.121 1.481 2.854 2.829 

###### beta: 40% low-leverage outliers
load(file = "esp_dist_beta_low40.RData")
main_title <- "Performance for the estimation of beta\n 40% low-leverage outliers"
aj <- c(0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0)
pos_legend <- "topleft"
file_title <- "plot_beta_low40p.pdf"

  NFLP  REWLS     MM      S    LMS    LTS      M    OLS 
 1.590  2.435  2.689  2.718  5.900  7.274 10.584 10.114 

########################
###### beta: 2% high-leverage outliers
load(file = "esp_dist_beta_high2.RData")
main_title <- "Performance for the estimation of beta\n 2% high-leverage outliers"
aj <- c(0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0)
pos_legend <- "topleft"
file_title <- "plot_beta_high2p.pdf"

 NFLP REWLS    MM     S   LMS   LTS     M   OLS 
0.285 0.298 0.308 0.453 0.586 0.602 0.363 0.846 

###### beta: 4% high-leverage outliers
load(file = "esp_dist_beta_high4.RData")
main_title <- "Performance for the estimation of beta\n 4% high-leverage outliers"
aj <- c(0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0)
pos_legend <- "topleft"
file_title <- "plot_beta_high4p.pdf"

 NFLP REWLS    MM     S   LMS   LTS     M   OLS 
0.367 0.426 0.444 0.590 0.726 0.764 1.208 1.368 

###### beta: 10% high-leverage outliers
load(file = "esp_dist_beta_high10.RData")
main_title <- "Performance for the estimation of beta\n 10% high-leverage outliers"
aj <- c(0.0, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0)
pos_legend <- "topleft"
file_title <- "plot_beta_high10p.pdf"

 NFLP REWLS    MM     S   LMS   LTS     M   OLS 
0.512 0.828 0.838 1.008 1.188 1.333 3.915 3.831 

###### beta: 20% high-leverage outliers
load(file = "esp_dist_beta_high20.RData")
main_title <- "Performance for the estimation of beta\n 20% high-leverage outliers"
aj <- c(0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0)
pos_legend <- "topleft"
file_title <- "plot_beta_high20p.pdf"

 NFLP REWLS    MM     S   LMS   LTS     M   OLS 
0.718 2.088 2.148 2.282 2.632 3.441 8.966 8.826 

###### beta: 30% high-leverage outliers
load(file = "esp_dist_beta_high30.RData")
main_title <- "Performance for the estimation of beta\n 30% high-leverage outliers"
aj <- c(0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0)
pos_legend <- "topleft"
file_title <- "plot_beta_high30p.pdf"

  NFLP  REWLS     MM      S    LMS    LTS      M    OLS 
 1.290  4.857  5.097  5.122  6.562  9.817 21.992 21.698 

########################

esp_dist_beta[,1]

xsup <- max(esp_dist_beta[,1]); xsup
x_lim <- c(0, xsup); x_lim
y_lim <- c(min(esp_dist_beta[,-1]), esp_dist_beta[which(esp_dist_beta[,1] == xsup), 2]); y_lim

pdf(file_title)

par(mfrow=c(1,1))
par(cex = 1.4)
par(cex.main = 1)

plot(esp_dist_beta[,1], esp_dist_beta[,2], type='l', xlim = x_lim, ylim = y_lim, lwd = 3.5, lty = 1,
    main = main_title,
    ylab = "Distance between the estimated and true lines",
    xlab = expression(paste("Value of ",y[0]))) # N
lines(esp_dist_beta[,1], esp_dist_beta[,3] + aj[1], col = "darkorange", lwd = 3.5) # M
lines(esp_dist_beta[,1], esp_dist_beta[,5] + aj[2], col = "darkturquoise", lwd = 3.5, lty = 2) # LMS
lines(esp_dist_beta[,1], esp_dist_beta[,6] + aj[3], col = "darkgrey", lwd = 3.5, lty = 2) # LTS
lines(esp_dist_beta[,1], esp_dist_beta[,4] + aj[4], col = "pink2", lwd = 3.5, lty = 2) # S
lines(esp_dist_beta[,1], esp_dist_beta[,7] + aj[5], col = "blue", lwd = 3.5) # MM
lines(esp_dist_beta[,1], esp_dist_beta[,8] + aj[6], col = "forestgreen", lwd = 3.5, lty = 1) # REWLS
lines(esp_dist_beta[,1], esp_dist_beta[,9] + aj[7], col = "red", lwd = 3.5) # NFLP

legend(pos_legend, legend = c("OLS", "NFLP", "MM", "REWLS", "M", "S", "LMS", "LTS"), 
   bg = "white", ncol = 2,
  col = c("black", "red", "blue", "forestgreen", "darkorange", "pink2", "darkturquoise", "darkgrey"), 
   lty = c(1, 1, 1, 1, 1, 2, 2, 2), cex = 0.7, lwd = rep(3.5, 8))

dev.off()

av_esp_dist_beta <- apply(esp_dist_beta[,-1], 2, mean)[c(8, 7, 6, 3, 4, 5, 2, 1)]; av_esp_dist_beta
round(av_esp_dist_beta, 3)

########################
###### sigma: 2% low-leverage outliers
load(file = "esp_dist_sigma_low2.RData")
main_title <- "Performance for the estimation of sigma\n 2% low-leverage outliers"
aj <- c(0.0, 0.0, 0.0, 0.0, 0.0006, 0.0)
file_title <- "plot_sigma_low2p.pdf"

 NFLP REWLS    MM     S   LMS   LTS     M   OLS 
0.095 0.116 0.113 0.113 0.192 0.149 0.135 0.155 

###### sigma: 4% low-leverage outliers
load(file = "esp_dist_sigma_low4.RData")
main_title <- "Performance for the estimation of sigma\n 4% low-leverage outliers"
aj <- c(0.0, 0.0, 0.0, 0.0, 0.0039, 0.0)
file_title <- "plot_sigma_low4p.pdf"

 NFLP REWLS    MM     S   LMS   LTS     M   OLS 
0.104 0.117 0.116 0.116 0.182 0.144 0.136 0.248 

###### sigma: 10% low-leverage outliers
load(file = "esp_dist_sigma_low10.RData")
main_title <- "Performance for the estimation of sigma\n 10% low-leverage outliers"
aj <- c(- 0.0, 0.0, 0.0, 0.0, 0.0, 0.0)
file_title <- "plot_sigma_low10p.pdf"

 NFLP REWLS    MM     S   LMS   LTS     M   OLS 
0.135 0.149 0.154 0.155 0.176 0.151 0.164 0.414 

###### sigma: 20% low-leverage outliers
load(file = "esp_dist_sigma_low20.RData")
main_title <- "Performance for the estimation of sigma\n 20% low-leverage outliers"
aj <- c(- 0.0, 0.0, 0.0, 0.0, 0.0, - 0.005)
file_title <- "plot_sigma_low20p.pdf"

 NFLP REWLS    MM     S   LMS   LTS     M   OLS 
0.159 0.285 0.301 0.301 0.195 0.188 0.401 0.807 

###### sigma: 30% low-leverage outliers
load(file = "esp_dist_sigma_low30.RData")
main_title <- "Performance for the estimation of sigma\n 30% low-leverage outliers"
aj <- c(- 0.0, 0.0, 0.0, 0.0, 0.0, 0.0)
file_title <- "plot_sigma_low30p.pdf"

 NFLP REWLS    MM     S   LMS   LTS     M   OLS 
0.222 0.486 0.512 0.512 0.303 0.330 1.349 1.034 

###### sigma: 40% low-leverage outliers
load(file = "esp_dist_sigma_low40.RData")
main_title <- "Performance for the estimation of sigma\n 40% low-leverage outliers"
aj <- c(- 0.0, 0.0, 0.0, 0.0, 0.0, 0.0)
file_title <- "plot_sigma_low40p.pdf"

 NFLP REWLS    MM     S   LMS   LTS     M   OLS 
0.437 0.817 0.867 0.868 0.524 0.668 2.262 1.930 

########################
###### sigma: 2% high-leverage outliers
load(file = "esp_dist_sigma_high2.RData")
main_title <- "Performance for the estimation of sigma\n 2% high-leverage outliers"
aj <- c(0.0, 0.0, 0.0, 0.0, 0.0, 0.0)
file_title <- "plot_sigma_high2p.pdf"

 NFLP REWLS    MM     S   LMS   LTS     M   OLS 
0.093 0.114 0.111 0.111 0.193 0.150 0.138 0.184 

###### sigma: 4% high-leverage outliers
load(file = "esp_dist_sigma_high4.RData")
main_title <- "Performance for the estimation of sigma\n 4% high-leverage outliers"
aj <- c(0.0, 0.0, 0.0, 0.0, 0.0, 0.0)
file_title <- "plot_sigma_high4p.pdf"

 NFLP REWLS    MM     S   LMS   LTS     M   OLS 
0.096 0.116 0.115 0.115 0.186 0.149 0.223 0.218 

###### sigma: 10% high-leverage outliers
load(file = "esp_dist_sigma_high10.RData")
main_title <- "Performance for the estimation of sigma\n 10% high-leverage outliers"
aj <- c(0.0, 0.0, 0.0, 0.0, 0.0, 0.0)
file_title <- "plot_sigma_high10p.pdf"

 NFLP REWLS    MM     S   LMS   LTS     M   OLS 
0.108 0.146 0.150 0.150 0.184 0.163 0.395 0.419 

###### sigma: 20% high-leverage outliers
load(file = "esp_dist_sigma_high20.RData")
main_title <- "Performance for the estimation of sigma\n 20% high-leverage outliers"
aj <- c(0.0, 0.0, 0.0, 0.0, 0.0, 0.0)
file_title <- "plot_sigma_high20p.pdf"

 NFLP REWLS    MM     S   LMS   LTS     M   OLS 
0.126 0.265 0.276 0.276 0.228 0.251 0.525 0.651 

###### sigma: 30% high-leverage outliers
load(file = "esp_dist_sigma_high30.RData")
main_title <- "Performance for the estimation of sigma\n 30% high-leverage outliers"
aj <- c(0.0, 0.0, 0.0, 0.0, 0.0, 0.0)
file_title <- "plot_sigma_high30p.pdf"

 NFLP REWLS    MM     S   LMS   LTS     M   OLS 
0.170 0.461 0.482 0.482 0.331 0.430 0.788 1.094 

########################

esp_dist_sigma[,1]

xsup <- max(esp_dist_sigma[,1]); xsup
x_lim <- c(0, xsup); x_lim
y_lim <- c(min(esp_dist_sigma[,-1]), esp_dist_sigma[which(esp_dist_sigma[,1] == xsup), 2]); y_lim

pdf(file_title)

par(mfrow=c(1,1))
par(cex = 1.4)
par(cex.main = 1)

plot(esp_dist_sigma[,1], esp_dist_sigma[,2], type='l', xlim = x_lim, ylim = y_lim, lwd = 3.5, lty = 1,
   main = main_title,
    ylab = expression(paste("Distance between ",hat(sigma), " and ", sigma, " = 1")),
    xlab = expression(paste("Value of ",y[0]))) # N
lines(esp_dist_sigma[,1], esp_dist_sigma[,3] + aj[1], col = "darkorange", lwd = 3.5) # MB
lines(esp_dist_sigma[,1], esp_dist_sigma[,5] + aj[2], col = "darkturquoise", lwd = 3.5, lty = 2) # LMS
lines(esp_dist_sigma[,1], esp_dist_sigma[,6] + aj[3], col = "darkgrey", lwd = 3.5, lty = 2) # LTS
lines(esp_dist_sigma[,1], esp_dist_sigma[,7] + aj[4], col = "blue", lwd = 3.5) # MM
lines(esp_dist_sigma[,1], esp_dist_sigma[,8] + aj[5], col = "forestgreen", lwd = 3.5, lty = 1) # REWLS
lines(esp_dist_sigma[,1], esp_dist_sigma[,9] + aj[6], col = "red", lwd = 3.5) # NFLP

legend("topleft", legend = c("OLS", "NFLP", "MM or S", "REWLS", "M", "LMS", "LTS"), 
   bg = "white", ncol = 2,
  col = c("black", "red", "blue", "forestgreen", "darkorange", "darkturquoise", "darkgrey"), 
   lty = c(1, 1, 1, 1, 1, 2, 2), cex = 0.7, lwd = rep(3.5, 7))

dev.off()

av_esp_dist_sigma <- apply(esp_dist_sigma[,-1], 2, mean)[c(8, 7, 6, 3, 4, 5, 2, 1)]; av_esp_dist_sigma
round(av_esp_dist_sigma, 3)

######################## 



